Shape-induced pairing of spheroidal squirmers

The "squirmer model" is a classical hydrodynamic model for the motion of interfacially-driven microswimmers, such as self-phoretic colloids or volvocine green algae. To date, most studies using the squirmer model have considered spherical particles with axisymmetric distribution of surface slip. Here, we develop a general approach to the pairing and scattering dynamics of two spheroidal squirmers. We assume that the direction of motion of the squirmers is restricted to a plane, which is approximately realized in many experimental systems. In the framework of an analytically tractable kinetic model, we predict that, for identical squirmers, an immotile "head-to-head" configuration is stable only when the particles have oblate shape and a non-axisymmetric distribution of surface slip. We also obtain conditions for stability of a motile "head-to-tail" configuration: for instance, the two particles must have unequal self-propulsion velocities. Our analytical predictions are compared against detailed numerical calculations obtained using the boundary element method.

==> NeurIPS2023/code.py <==
import torch
from torch.nn.modules.loss import _Loss


class JDTLoss(_Loss):
    ...

    # prob.shape = label.shape = (batch_size, num_classes, H * W)
    def compute_active_classes(self,
                               prob,
                               label,
                               active_classes_mode,
                               num_classes):
        if active_classes_mode == "ALL":
            mask = torch.ones(num_classes, dtype=torch.bool)
        elif active_classes_mode == "PRESENT":
            mask = torch.argmax(label, dim=1).unique()
        elif active_classes_mode == "PROB":
            mask = torch.amax(prob, dim=(0, 2)) > self.threshold
        elif active_classes_mode == "LABEL":
            mask = torch.amax(label, dim=(0, 2)) > self.threshold
        elif active_classes_mode == "BOTH":
            mask = torch.amax(prob + label, dim=(0, 2)) > self.threshold

        active_classes = torch.zeros(num_classes,
                                     dtype=torch.bool,
                                     device=prob.device)
        active_classes[mask] = 1

        return active_classes

